Comprehensive table of calculated Huff factors

We present a systematic calculation of the Huff factor for nuclei with atomic numbers ($ Z $) in the range of $ 6 \leq Z \leq 94 $. The Huff factor quantifies the increase in the partial lifetime of the decay-in-orbit (DIO) of the muonic atom and serves as an essential correction factor for extracting the nuclear muon capture rate from the measured lifetimes of the muonic atom. However, previous calculations typically provided only the atomic number dependence and neglected isotope dependence -- an assumption whose reliability had not been examined, despite its importance for a comprehensive understanding of the nuclear muon capture rate. In this work, we calculate the Huff factor using nuclear charge distributions obtained from a fully self-consistent microscopic nuclear structure model that incorporates pairing and deformation effects. The resultant Huff factors exhibit a monotonic decrease with increasing $ Z $, while the isotope dependence is found to be small. Our results also show good agreement with previous calculations, supporting the reliability of the present framework. The comprehensive set of Huff factors presented here constitutes the first unified values currently available and will serve as a basis for future evaluations of muon nuclear data.

==> anc/average_huff_factors.csv <==
#Z,Huff_factor
6,0.9989
7,0.9984
8,0.9979
9,0.9972
10,0.9965
11,0.9956
12,0.9947
13,0.9936
14,0.9924
15,0.9912
16,0.9898
17,0.9884
18,0.9869
19,0.9852
20,0.9835
21,0.9817
22,0.9798
23,0.9779
24,0.9758
25,0.9737
26,0.9715
27,0.9694
28,0.9669
29,0.9649
30,0.9626
31,0.9604
32,0.9581
33,0.9558
34,0.9535
35,0.9509
36,0.9486
37,0.9460
38,0.9436
39,0.9409
40,0.9384
41,0.9359
42,0.9334
44,0.9285
45,0.9259
46,0.9238
47,0.9212
48,0.9190
49,0.9165
50,0.9141
51,0.9119
52,0.9099
53,0.9073
54,0.9043
55,0.9027
56,0.9006
57,0.8982
58,0.8957
59,0.8932
60,0.8912
62,0.8879
63,0.8858
64,0.8848
65,0.8826
66,0.8808
67,0.8787
68,0.8766
69,0.8745
70,0.8728
71,0.8706
72,0.8687
73,0.8665
74,0.8643
75,0.8621
76,0.8601
77,0.8577
78,0.8555
79,0.8533
80,0.8512
81,0.8493
82,0.8473
83,0.8454
90,0.8370
91,0.8347
92,0.8344


==> anc/huff_factors.csv <==
#Z,A,Huff_factor
6,12,0.9989
6,13,0.9989
6,14,0.9989
7,13,0.9984
7,14,0.9984
7,15,0.9984
8,16,0.9979
8,17,0.9979
8,18,0.9979
9,18,0.9972
9,19,0.9972
10,20,0.9965
10,21,0.9965
10,22,0.9965
11,22,0.9956
11,23,0.9956
12,24,0.9947
12,25,0.9947
12,26,0.9947
13,26,0.9936
13,27,0.9936
14,28,0.9924
14,29,0.9924
14,30,0.9924
14,31,0.9924
14,32,0.9924
15,31,0.9912
15,32,0.9912
15,33,0.9912
16,32,0.9898
16,33,0.9898
16,34,0.9898
16,35,0.9898
16,36,0.9898
17,35,0.9884
17,36,0.9884
17,37,0.9884
18,36,0.9868
18,37,0.9868
18,38,0.9868
18,39,0.9869
18,40,0.9869
18,41,0.9869
18,42,0.9869
19,39,0.9852
19,40,0.9852
19,41,0.9852
20,40,0.9835
20,41,0.9835
20,42,0.9835
20,43,0.9835
20,44,0.9835
20,45,0.9835
20,46,0.9835
20,47,0.9835
20,48,0.9835
21,44,0.9817
21,45,0.9817
21,46,0.9817
21,47,0.9817
21,48,0.9817
22,44,0.9798
22,45,0.9798
22,46,0.9798
22,47,0.9798
22,48,0.9798
22,49,0.9798
22,50,0.9798
23,48,0.9778
23,49,0.9778
23,50,0.9778
23,51,0.9779
24,50,0.9758
24,51,0.9758
24,52,0.9758
24,53,0.9758
24,54,0.9759
25,52,0.9737
25,53,0.9737
25,54,0.9737
25,55,0.9737
26,54,0.9715
26,55,0.9715
26,56,0.9715
26,57,0.9716
26,58,0.9716
26,59,0.9717
26,60,0.9717
27,56,0.9692
27,57,0.9693
27,58,0.9693
27,59,0.9694
27,60,0.9694
28,58,0.9669
28,59,0.9670
28,60,0.9670
28,61,0.9671
28,62,0.9671
28,63,0.9672
28,64,0.9673
29,63,0.9648
29,64,0.9649
29,65,0.9650
30,64,0.9625
30,65,0.9626
30,66,0.9626
30,67,0.9627
30,68,0.9627
30,69,0.9628
30,70,0.9629
30,71,0.9629
30,72,0.9630
31,67,0.9603
31,68,0.9603
31,69,0.9604
31,70,0.9604
31,71,0.9605
32,68,0.9578
32,69,0.9579
32,70,0.9580
32,71,0.9580
32,72,0.9581
32,73,0.9582
32,74,0.9582
32,75,0.9583
32,76,0.9584
33,73,0.9557
33,74,0.9557
33,75,0.9558
34,74,0.9532
34,75,0.9533
34,76,0.9533
34,77,0.9534
34,78,0.9535
34,79,0.9535
34,80,0.9536
34,81,0.9536
34,82,0.9536
35,79,0.9509
35,80,0.9510
35,81,0.9510
36,78,0.9483
36,79,0.9483
36,80,0.9484
36,81,0.9484
36,82,0.9485
36,83,0.9485
36,84,0.9486
36,85,0.9486
36,86,0.9487
37,83,0.9459
37,84,0.9460
37,85,0.9460
37,86,0.9461
37,87,0.9461
38,82,0.9433
38,83,0.9433
38,84,0.9434
38,85,0.9434
38,86,0.9435
38,87,0.9435
38,88,0.9436
38,89,0.9436
38,90,0.9437
39,87,0.9408
39,88,0.9409
39,89,0.9409
39,90,0.9410
39,91,0.9411
40,88,0.9382
40,89,0.9383
40,90,0.9383
40,91,0.9384
40,92,0.9385
40,93,0.9386
40,94,0.9387
40,95,0.9387
40,96,0.9388
41,91,0.9357
41,92,0.9358
41,93,0.9359
41,94,0.9359
41,95,0.9360
42,92,0.9330
42,93,0.9331
42,94,0.9332
42,95,0.9333
42,96,0.9334
42,97,0.9335
42,98,0.9336
42,99,0.9339
42,100,0.9342
43,95,0.9305
43,96,0.9306
43,97,0.9307
43,98,0.9308
43,99,0.9309
44,96,0.9279
44,97,0.9280
44,98,0.9281
44,99,0.9282
44,100,0.9283
44,101,0.9284
44,102,0.9285
44,103,0.9287
44,104,0.9290
44,105,0.9294
44,106,0.9298
45,99,0.9254
45,100,0.9255
45,101,0.9256
45,102,0.9258
45,103,0.9259
45,104,0.9261
45,105,0.9264
46,100,0.9227
46,101,0.9228
46,102,0.9229
46,103,0.9231
46,104,0.9233
46,105,0.9235
46,106,0.9237
46,107,0.9239
46,108,0.9241
46,109,0.9242
46,110,0.9244
47,105,0.9206
47,106,0.9208
47,107,0.9210
47,108,0.9212
47,109,0.9214
47,110,0.9215
47,111,0.9217
48,106,0.9178
48,107,0.9180
48,108,0.9183
48,109,0.9184
48,110,0.9186
48,111,0.9188
48,112,0.9190
48,113,0.9191
48,114,0.9192
48,115,0.9194
48,116,0.9195
49,113,0.9162
49,114,0.9163
49,115,0.9165
50,112,0.9131
50,113,0.9132
50,114,0.9134
50,115,0.9135
50,116,0.9137
50,117,0.9138
50,118,0.9140
50,119,0.9141
50,120,0.9143
50,121,0.9144
50,122,0.9145
50,123,0.9147
50,124,0.9148
50,125,0.9149
50,126,0.9150
51,121,0.9118
51,122,0.9119
51,123,0.9120
51,124,0.9121
51,125,0.9123
52,120,0.9092
52,121,0.9093
52,122,0.9094
52,123,0.9094
52,124,0.9095
52,125,0.9096
52,126,0.9097
52,127,0.9099
52,128,0.9100
52,129,0.9101
52,130,0.9102
53,123,0.9070
53,124,0.9071
53,125,0.9072
53,126,0.9072
53,127,0.9073
53,128,0.9074
53,129,0.9075
53,130,0.9076
53,131,0.9077
54,125,0.9047
54,126,0.9048
54,127,0.9049
54,128,0.9049
54,129,0.9049
54,130,0.9049
54,131,0.9051
54,132,0.9052
54,133,0.9053
54,134,0.9055
54,135,0.9056
54,136,0.9057
55,133,0.9027
55,134,0.9028
55,135,0.9030
55,136,0.9031
55,137,0.9032
56,130,0.9001
56,131,0.9001
56,132,0.9002
56,133,0.9002
56,134,0.9002
56,135,0.9003
56,136,0.9005
56,137,0.9006
56,138,0.9007
57,137,0.8980
57,138,0.8981
57,139,0.8982
58,134,0.8954
58,135,0.8954
58,136,0.8953
58,137,0.8954
58,138,0.8955
58,139,0.8956
58,140,0.8957
58,141,0.8959
58,142,0.8960
58,143,0.8963
58,144,0.8966
59,141,0.8932
59,142,0.8934
59,143,0.8935
60,142,0.8907
60,143,0.8909
60,144,0.8910
60,145,0.8913
60,146,0.8915
60,147,0.8919
60,148,0.8924
60,149,0.8930
60,150,0.8936
61,145,0.8886
61,146,0.8888
61,147,0.8891
62,144,0.8858
62,145,0.8860
62,146,0.8861
62,147,0.8864
62,148,0.8867
62,149,0.8872
62,150,0.8877
62,151,0.8882
62,152,0.8888
62,153,0.8890
62,154,0.8893
63,150,0.8848
63,151,0.8853
63,152,0.8858
63,153,0.8863
64,152,0.8829
64,153,0.8834
64,154,0.8839
64,155,0.8842
64,156,0.8845
64,157,0.8848
64,158,0.8850
64,159,0.8852
64,160,0.8855
65,157,0.8821
65,158,0.8823
65,159,0.8826
66,154,0.8782
66,155,0.8786
66,156,0.8791
66,157,0.8794
66,158,0.8797
66,159,0.8799
66,160,0.8802
66,161,0.8804
66,162,0.8807
66,163,0.8809
66,164,0.8811
67,163,0.8783
67,164,0.8785
67,165,0.8787
67,166,0.8789
67,167,0.8792
68,160,0.8748
68,161,0.8751
68,162,0.8754
68,163,0.8757
68,164,0.8759
68,165,0.8761
68,166,0.8763
68,167,0.8766
68,168,0.8768
68,169,0.8770
68,170,0.8772
68,171,0.8774
68,172,0.8776
69,167,0.8740
69,168,0.8742
69,169,0.8745
69,170,0.8747
69,171,0.8749
70,166,0.8712
70,167,0.8714
70,168,0.8717
70,169,0.8719
70,170,0.8722
70,171,0.8724
70,172,0.8726
70,173,0.8728
70,174,0.8730
70,175,0.8731
70,176,0.8733
70,177,0.8735
71,173,0.8703
71,174,0.8705
71,175,0.8706
71,176,0.8708
72,172,0.8676
72,173,0.8678
72,174,0.8680
72,175,0.8681
72,176,0.8683
72,177,0.8684
72,178,0.8686
72,179,0.8687
72,180,0.8689
72,181,0.8691
72,182,0.8693
73,177,0.8659
73,178,0.8660
73,179,0.8661
73,180,0.8663
73,181,0.8665
73,182,0.8666
73,183,0.8668
74,180,0.8636
74,181,0.8638
74,182,0.8640
74,183,0.8642
74,184,0.8644
74,185,0.8645
74,186,0.8647
75,185,0.8619
75,186,0.8620
75,187,0.8622
76,184,0.8591
76,185,0.8592
76,186,0.8594
76,187,0.8595
76,188,0.8597
76,189,0.8599
76,190,0.8602
76,191,0.8602
76,192,0.8603
76,193,0.8603
76,194,0.8603
77,188,0.8570
77,189,0.8572
77,190,0.8574
77,191,0.8576
77,192,0.8577
77,193,0.8578
77,194,0.8579
78,190,0.8547
78,191,0.8549
78,192,0.8551
78,193,0.8552
78,194,0.8553
78,195,0.8555
78,196,0.8556
78,197,0.8558
78,198,0.8559
79,195,0.8530
79,196,0.8532
79,197,0.8533
79,198,0.8534
79,199,0.8535
80,194,0.8503
80,195,0.8505
80,196,0.8507
80,197,0.8509
80,198,0.8510
80,199,0.8510
80,200,0.8510
80,201,0.8512
80,202,0.8514
80,203,0.8515
80,204,0.8517
81,203,0.8490
81,204,0.8492
81,205,0.8494
82,204,0.8467
82,205,0.8469
82,206,0.8471
82,207,0.8472
82,208,0.8474
82,209,0.8476
82,210,0.8478
83,207,0.8451
83,208,0.8453
83,209,0.8454
83,210,0.8456
84,208,0.8431
84,209,0.8433
84,210,0.8434
85,210,0.8413
85,211,0.8415
86,219,0.8410
86,220,0.8412
86,221,0.8420
86,222,0.8428
86,223,0.8430
86,224,0.8431
87,221,0.8397
87,222,0.8402
87,223,0.8408
88,223,0.8385
88,224,0.8388
88,225,0.8392
88,226,0.8395
88,227,0.8398
88,228,0.8402
89,225,0.8370
89,226,0.8374
89,227,0.8377
90,228,0.8359
90,229,0.8362
90,230,0.8365
90,231,0.8368
90,232,0.8370
90,233,0.8373
90,234,0.8376
91,229,0.8341
91,230,0.8344
91,231,0.8347
91,232,0.8349
91,233,0.8352
91,234,0.8355
92,233,0.8331
92,234,0.8333
92,235,0.8336
92,236,0.8339
92,237,0.8341
92,238,0.8344
93,235,0.8315
93,236,0.8318
93,237,0.8321
93,238,0.8323
93,239,0.8326
94,238,0.8303
94,239,0.8305
94,240,0.8308
94,241,0.8310
94,242,0.8313
94,243,0.8315
94,244,0.8317

